A Deep Compositional Framework for Human-like Language Acquisition in Virtual Environment

We tackle a task where an agent learns to navigate in a 2D maze-like environment called XWORLD. In each session, the agent perceives a sequence of raw-pixel frames, a natural language command issued by a teacher, and a set of rewards. The agent learns the teacher's language from scratch in a grounded and compositional manner, such that after training it is able to correctly execute zero-shot commands: 1) the combination of words in the command never appeared before, and/or 2) the command contains new object concepts that are learned from another task but never learned from navigation. Our deep framework for the agent is trained end to end: it learns simultaneously the visual representations of the environment, the syntax and semantics of the language, and the action module that outputs actions. The zero-shot learning capability of our framework results from its compositionality and modularity with parameter tying. We visualize the intermediate outputs of the framework, demonstrating that the agent truly understands how to solve the problem. We believe that our results provide some preliminary insights on how to train an agent with similar abilities in a 3D environment.

==> images/process-figure.sh <==
#!/bin/bash

pdfcrop $1.pdf; mv $1-crop.pdf $1.pdf


==> word_attention.py <==
#!/usr/bin/python

import sys
import numpy as np
import numpy.random
import matplotlib.pyplot as plt
from scipy.interpolate import spline

"""
The input file should have the following format:
K
word1_len word2_len ... wordN_len
p11 p12 ... p1N
...
pK1 pK2 ... pKN
"""

if __name__ == "__main__":
    if len(sys.argv) < 1:
        print "please specify a input file"
    with open(sys.argv[1], "r") as f:
        lines = f.readlines()

    total = 0
    while len(lines) > 0:
        K = int(lines[0])
        lens = map(int, lines[1].split())
        for i in range(K):
            l = lines[i + 2]
            probs = np.array(map(float, l.split()))
            probs = [[p] * m * 2 for p,m in zip(probs,lens)]
            probs = np.array([[p_ for p in probs for p_ in p]])

            plt.set_cmap("winter")
            plt.imshow(probs, interpolation="nearest")

            plt.axis("off")
            plt.savefig("/tmp/att%d.png" % total, bboxes_inches="tight", transparent=True)
            total += 1

        lines = lines[K+2:]

